Semi-blind Channel Estimation and Data Detection for Multi-cell Massive MIMO Systems on Time-Varying Channels

We study the problem of semi-blind channel estimation and symbol detection in the uplink of multi-cell massive MIMO systems with spatially correlated time-varying channels. An algorithm based on expectation propagation (EP) is developed to iteratively approximate the joint a posteriori distribution of the unknown channel matrix and the transmitted data symbols with a distribution from an exponential family. This distribution is then used for direct estimation of the channel matrix and detection of data symbols. A modified version of the popular Kalman filtering algorithm referred to as KF-M emerges from our EP derivation and it is used to initialize the EP-based algorithm. Performance of the Kalman smoothing algorithm followed by KF-M is also examined. Simulation results demonstrate that channel estimation error and the symbol error rate (SER) of the semi-blind KF-M, KS-M, and EP-based algorithms improve with the increase in the number of base station antennas and the length of the transmitted frame. It is shown that the EP-based algorithm significantly outperforms KF-M and KS-M algorithms in channel estimation and symbol detection. Finally, our results show that when applied to time-varying channels, these algorithms outperform the algorithms that are developed for block-fading channel models.

==> paper_figs_with_KS-M/Error_vs_M/fig_conversion.m <==
close all
figsz = [3.5 2.8];% width x height (inches)
pngdpi = 300;
figfile='Td_64_MSE_vs_M.fig';
epsfile = 'Td_64_MSE_vs_M.eps';

H=hgload(figfile);
epswrite(H,epsfile,'Size',figsz,'BgColor','none','EmbedFonts','all');
eps2raster(epsfile,'png','Resolution',pngdpi);

==> paper_figs_with_KS-M/Error_vs_Td/fig_conversion.m <==
close all
figsz = [3.5 2.8];% width x height (inches)
pngdpi = 300;
figfile='CC_surface_final_plot.fig';
epsfile = 'CC_surface_final_plot.eps';

H=hgload(figfile);
epswrite(H,epsfile,'Size',figsz,'BgColor','none','EmbedFonts','all');
eps2raster(epsfile,'png','Resolution',pngdpi);

==> paper_figs_with_KS-M/Error_vs_crossgain/fig_conversion.m <==
close all
figsz = [3.5 2.8];% width x height (inches)
pngdpi = 300;
figfile='CC_surface_final_plot.fig';
epsfile = 'CC_surface_final_plot.eps';

H=hgload(figfile);
epswrite(H,epsfile,'Size',figsz,'BgColor','none','EmbedFonts','all');
eps2raster(epsfile,'png','Resolution',pngdpi);

==> paper_figs_with_KS-M/Error_vs_fd/fig_conversion.m <==
close all
figsz = [3.5 2.8];% width x height (inches)
pngdpi = 300;
figfile='CC_surface_final_plot.fig';
epsfile = 'CC_surface_final_plot.eps';

H=hgload(figfile);
epswrite(H,epsfile,'Size',figsz,'BgColor','none','EmbedFonts','all');
eps2raster(epsfile,'png','Resolution',pngdpi);
